An upper limit on the frequency of short-period black hole companions to Sun-like stars

Stellar-mass black holes descend from high-mass stars, most of which had stellar binary companions. However, the number of those binary systems that survive the binary evolution and black hole formation is uncertain by multiple orders of magnitude. The survival rate is particularly uncertain for massive stars with low-mass companions, which are thought to be the progenitors of most black hole X-ray binaries. We present a search for close black hole companions (separations less than 20 solar radii) to AFGK-type stars in TESS, i.e. the non-accreting counterparts to and progenitors of low-mass X-ray binaries. Such black holes can be detected by the tidally induced ellipsoidal deformation of the visible star, and the ensuing photometric light-curve variations. From an initial sample of 4.7 million TESS stars, we have selected 457 candidates for such variations. However, spectroscopic followup of 250 of them shows that none are consistent with a close black hole companion. On the basis of this non-detection, we determine (2 $\sigma$ confidence) that fewer than one in $10^5$ Solar-type stars in the Solar neighbourhood host a short-period black hole companion. This upper limit is in tension with a number of ``optimistic'' population models in the literature that predict short-period black hole companions around one in $10^{4-5}$ stars. Our limits are still consistent with other models that predict only a few in $10^{7-8}$.

==> figures/cmd/make-figure.py <==
#!/usr/bin/env python

"""
"""
    
import numpy as np
import matplotlib.pyplot as plt
from sys import argv, exit
from astropy.io import fits
import multiprocessing
import mgutils as mg, mgutils.constants as co, mgutils.sci as sci
import beer_utils as beer


if __name__ == '__main__':

    if "-h" in argv:
        print ("make-figure.py usage")
        raise SystemExit


    ax = mg.formatGraph(xlabel="$BP-RP$", ylabel="$M_G$")


    with fits.open("/home/matthew/work/general_data/hrd/hrd_background_dr3_mag8-13p5.fits") as hdul:
        back = hdul[1].data

    ok = np.isfinite(back['bp_rp']) & np.isfinite(back['phot_g_mean_mag']) & np.isfinite(back['parallax']) & (back['parallax']/back['parallax_error'] > 10)
    

    plt.hist2d(back['bp_rp'][ok], back['phot_g_mean_mag'][ok] - 5*np.log10(100/back['parallax'][ok]), cmap='Greys', bins=200)
















    # with fits.open("/home/mjgreen/work/tess/targets/all_targets_score04_beer_gaia_tic_contamination.fit") as hdul:
    with fits.open("/home/matthew/work/tess/binary_catalogues/x_gdr3.fits") as hdul:
        data = hdul[1].data
    

    tics = np.loadtxt("/home/matthew/work/tess/compact_candidates/generate_tables/overall_target_list.txt", dtype=int)

    tics_sorted, inds_tics, inds_data = np.intersect1d(tics, data['TIC'], return_indices=True)

    porb = data['P_beer'][inds_data]

    gmag = (data['Gmag'] - 5 * np.log10(100 / data['Plx']))[inds_data]
    bprp = data['BP-RP'][inds_data]

    m1 = np.array([sci.interp_mamajek(teff, 'Teff', 'Msun') for teff in data['Teff'][inds_data]])
    r1 = np.array([sci.interp_mamajek(teff, 'Teff', 'R_Rsun') for teff in data['Teff'][inds_data]])


    yell = - data['a2c'][inds_data] / pow(r1, 3) * m1 * pow(data['P_beer'][inds_data],2) / 13400 / 1.3 * 1e6
    qmin = (yell / (1-yell))


    with multiprocessing.Pool(10) as pool:
        mmmr = np.array(pool.map(beer.find_mmmr, np.abs(data['a2c'][inds_data])))

    
    col = qmin
    col[porb < 1] = mmmr[porb < 1]


    ax.set_xlim(-0.1, 1.5)
    ax.set_ylim(7.0, -0.8)

    plt.scatter(bprp, gmag, c=np.log10(col))

    plt.colorbar(label="$\\log (q_{\\rm min})$ or $\\log (q_{\\rm MMMR})$")

    plt.savefig("outputs/figure.pdf")
    plt.show()

==> figures/compare-literature/make-figure.py <==
#!/usr/bin/env python

"""
"""
    
import numpy as np
import matplotlib.pyplot as plt
from sys import argv, exit
from astropy.io import fits
import mgutils as mg, mgutils.constants as co, mgutils.sci as sci



def wilson_score_interval(z,phat,n,):
    upperlim = 1 / (1 + z**2 / n) * (phat + z**2 / 2 / n) + z / (1 + z**2 / n) * np.sqrt( phat * (1 - phat) / n + z**2 / 4 / n**2 )
    lowerlim = 1 / (1 + z**2 / n) * (phat + z**2 / 2 / n) - z / (1 + z**2 / n) * np.sqrt( phat * (1 - phat) / n + z**2 / 4 / n**2 )
    return lowerlim, upperlim


def find_log_period_range_ratio(pmax_simn=365e5, pmin_simn=0.3, pmax_ell=3, pmin_ell=0.3):
    return np.log10(pmax_simn/pmin_simn) / np.log10(pmax_ell/pmin_ell)

if __name__ == '__main__':

    if "-h" in argv:
        print ("compare_literature.py usage")
        raise SystemExit
    
    # method = 'qmin'
    # method = 'temp'
    # method = 'mmmr'
    method = 'both'



    ax = mg.formatGraph(ylabel='Frequency of short-period BH-LC')
    plt.yscale('log')



    ### Our measurement

    if method =='both':
        targetlist = 457
        observed = 251
        prob_select_bh_targetlist = 0.1751

    if method == 'qmin':
        targetlist = 411
        observed = 294

    if method == 'mmmr':
        targetlist = 35
        observed = 46

    if method == 'temp':
        # targetlist = 244
        # observed = 135
        # targetlist = 273
        # observed = 235
        targetlist = 457
        observed = 329

    if method=='qmin' or method=='temp':
        # In period range 1 to 2.5 days
        prob_select_bh_targetlist = 0.2857
        # prob_select_contaminate_targetlist = 0.0325
        # # All periods
        # prob_select_bh_targetlist = 0.0930
        # prob_select_contaminate_targetlist = 0.0117

    if method=='mmmr':
        # In period range <1 day
        prob_select_bh_targetlist = 0.03235
        # prob_select_contaminate_targetlist = 0.002719
        # # All periods
        # prob_select_bh_targetlist = 0.005512
        # prob_select_contaminate_targetlist = 0.002729



    n_bh_observed = 0
    f_observed = observed / targetlist
    sbar = prob_select_bh_targetlist
    n_input = 4.3e6

    upperlim_nbh_observed_3s = wilson_score_interval(3, n_bh_observed/observed, observed)[1] * observed
    upperlim_nbh_observed_2s = wilson_score_interval(2, n_bh_observed/observed, observed)[1] * observed
    upperlim_nbh_observed_1s = wilson_score_interval(1, n_bh_observed/observed, observed)[1] * observed


    fbh_3s = upperlim_nbh_observed_3s / f_observed / sbar / n_input
    fbh_2s = upperlim_nbh_observed_2s / f_observed / sbar / n_input
    fbh_1s = upperlim_nbh_observed_1s / f_observed / sbar / n_input


    plt.hlines([fbh_1s,fbh_2s,fbh_3s], 0, 10, colors=['C0'], ls=['--'], lw=3, label='Current data')
    




    ### Literature predictions



    n_ms_stars = 0.2e11             # Approx number of sun-like MS stars



    log_period_range_ratio = find_log_period_range_ratio()        # Assuming 0.3 days to 10^5 years in the underlying population and 0.3 to 3 that we're sensitive to

    #               Masuda19                                 Mashian17                            Brevik17                                       Shao19            
    # nbh_mins =     [8e-5 * 0.8,         75e5/n_ms_stars/log_period_range_ratio * 0.8,    75e3/n_ms_stars/log_period_range_ratio,        500/n_ms_stars/log_period_range_ratio]
    # nbh_maxs =     [9.5e-5 * 1.25,      75e5/n_ms_stars/log_period_range_ratio * 1.25,    500e3/n_ms_stars/log_period_range_ratio,       12e3/n_ms_stars/log_period_range_ratio]


    nbh_mins, nbh_maxs = np.array([ 
        [8e-5,                                         9.5e-5 ],                                               # Masuda19
        [75e5/n_ms_stars/log_period_range_ratio,       75e5/n_ms_stars/log_period_range_ratio],                # Mashian17
        [1.5e5/n_ms_stars/log_period_range_ratio,            3.1e6/n_ms_stars/log_period_range_ratio],                      # Wiktorowicz20
        [75e3/n_ms_stars/log_period_range_ratio,             500e3/n_ms_stars/log_period_range_ratio],                      # Breivik17
        [6.5e4/n_ms_stars/log_period_range_ratio,        6.5e4/n_ms_stars/log_period_range_ratio],                  # Wang22
        [1.8e4/n_ms_stars/find_log_period_range_ratio(3650), 3.0e4/n_ms_stars/find_log_period_range_ratio(3650)],            # Chawla22
        [3.2e3/n_ms_stars/find_log_period_range_ratio(3650,50), 2.9e4/n_ms_stars/find_log_period_range_ratio(3650,50)],            # Shikauchi24
        [500/n_ms_stars/find_log_period_range_ratio(1000),   12e3/n_ms_stars/find_log_period_range_ratio(1000)],            # Shao19
    ]).T


    nbh_means = 10**((np.log10(nbh_maxs)+np.log10(nbh_mins))/2)

    tick_labels = [
                        'Masuda (2019)',
                        'Mashian (2017)',
                        'Wiktorowicz (2020)',
                        'Breivik (2017)',
                        'Wang (2022)',
                        'Chawla (2022)',
                        'Shikauchi (2023)',
                        'Shao (2019)',
    ]


    # Mashian is a fudge -- estimated based on Breivik's lower limit * 100, the ratio of their expected number of detections in Gaia
    # Masuda is taken from their Fig 4, using only P < 4.8
    # Others, I take the number in the Galaxy and divide by the number of MS stars. 
    # Also a factor ~7 accounts for our limited period range, assuming log-uniform period distribution up to 10^5 years
    # For those where the paper only quotes periods in a certain range, I extrapolate using the same log-uniform distn
    # Chawla2022 I use their number with P<10 years rather than their total number
    # Chawla2024 I'm discarding because of the limiting magnitude issue

    ax.set_xticks(range(1, len(nbh_mins)+1))
    ax.set_xticklabels(tick_labels, rotation=45, ha='right', rotation_mode='anchor')
    ax.grid(axis='x')

    plt.vlines(
        range(1, len(nbh_mins)+1),
        nbh_mins,
        nbh_maxs,
        'k', 'solid', lw=3,
    )

    for t, nmin, nmax in zip(tick_labels, nbh_mins, nbh_maxs):
        print(t,nmin,nmax)

    plt.plot(range(1, len(nbh_mins)+1), nbh_means, 'ko', markersize=7)




    ### LMXBs (from Corral-Santana 2016)

    lmxb_min = (1280-120*3)/0.2e11
    lmxb_max = (1280+120*3)/0.2e11

    plt.fill_between(np.linspace(0, len(nbh_mins)+1, 10), lmxb_min, lmxb_max, color='r', alpha=0.3)
    plt.annotate('LMXBs (Corral-Santana 2016)', (0.6,lmxb_min*0.4), color='r')




    ### Arrows to show upper limit

    n_arrows = 2
    plt.errorbar(np.linspace(0.7, len(nbh_maxs)+0.3, n_arrows), np.ones(n_arrows)*fbh_1s, np.ones(n_arrows)*fbh_1s*0.5, fmt='C0,', uplims=True, lw=3)
    plt.errorbar(np.linspace(0.7, len(nbh_maxs)+0.3, n_arrows), np.ones(n_arrows)*fbh_2s, np.ones(n_arrows)*fbh_2s*0.4, fmt='C0,', uplims=True, lw=3)
    plt.errorbar(np.linspace(0.7, len(nbh_maxs)+0.3, n_arrows), np.ones(n_arrows)*fbh_3s, np.ones(n_arrows)*fbh_3s*0.3, fmt='C0,', uplims=True, lw=3)


    plt.annotate('$1 \\sigma$', (len(nbh_maxs)-0.3, fbh_1s*1.2), color='C0')
    plt.annotate('$2 \\sigma$', (len(nbh_maxs)-0.3, fbh_2s*1.2), color='C0')
    plt.annotate('$3 \\sigma$', (len(nbh_maxs)-0.3, fbh_3s*1.2), color='C0')




    # plt.legend(loc='lower left')

    # plt.savefig('compare_literature.png')

    plt.xlim(0.5,len(nbh_mins)+0.5)
    plt.ylim(nbh_mins.min()*0.5, nbh_maxs.max()*2)
    plt.savefig('figure.pdf')
    plt.savefig('figure.png')



    

    ##### Another format -- number of BHs in Gal
    # 5.6 is the conversion factor assuming log-uniform p distribution from 0.5 days to 10^5 days

    ax2 = mg.formatGraph(2, ylabel='Number of BH-LC in Galaxy')
    plt.yscale('log')
    ax2.set_xticks(range(1, len(nbh_mins)+1))
    ax2.set_xticklabels(tick_labels, rotation=45, ha='right', rotation_mode='anchor')
    ax2.set_xlim(0.5,len(nbh_mins)+0.5)
    ax2.grid(axis='x')

    plt.hlines([fbh_1s*n_ms_stars*log_period_range_ratio,fbh_2s*n_ms_stars*log_period_range_ratio,fbh_3s*n_ms_stars*log_period_range_ratio], ax.get_xlim()[0], ax.get_xlim()[1], colors=['C0'], ls=['--'], lw=3, label='Current data')
    
    plt.vlines(
        range(1, len(nbh_mins)+1),
        [n*n_ms_stars*log_period_range_ratio for n in nbh_mins],
        [n*n_ms_stars*log_period_range_ratio for n in nbh_maxs],
        'k', 'solid', lw=3,
    )
    plt.fill_between(np.linspace(ax.get_xlim()[0], ax.get_xlim()[1],100), lmxb_min*n_ms_stars, lmxb_max*n_ms_stars, color='r', alpha=0.3)
    plt.annotate('LMXBs (Arur \\& Maccarone 2018)', (0.1,lmxb_min*n_ms_stars*3), color='r')




    plt.show()
    

==> figures/eclipsers/make-figure.py <==
#!/usr/bin/env python

"""
"""
    
import numpy as np
import matplotlib.pyplot as plt
from sys import argv, exit
from astropy.io import fits
import mgutils as mg, mgutils.constants as co, mgutils.sci as sci


if __name__ == '__main__':

    if "-h" in argv:
        print ("make-figure.py usage")
        raise SystemExit


    fig, axs = mg.formatSubplots((2,3), height_ratios=(1,0.3), figsize=(11,5), sharex=True, xlabel="Orbital phase")


    resids_path = '/media/matthew/Elements_01/data/tess/solutions/all_residuals/'

    fnames = [
        '000126_TIC212377300_residuals.dat',
        '000194_TIC98660793_residuals.dat',
        '000575_TIC213639619_residuals.dat',
    ]

    catname = "/home/mjgreen/work/tess/targets/all_targets_score04_beer_gaia_tic_contamination.fit"
    with fits.open(catname) as hdul:
        cat = hdul[1].data


    for j,fname in enumerate(fnames):

        ### Read target info

        tic = int(fname.split('_')[1].replace('TIC',''))

        ind = np.argwhere(cat['TIC']==tic)[0,0]

        porb = cat['P'][ind]
        t0 = cat['T0'][ind]


        ### Read photom and handle

        x,y,e,r = np.loadtxt(resids_path+fname, unpack=True, delimiter=',')

        phase, _, _, mids, _, means, errs, _ = sci.phaseFold(x,None, y, t0,0, porb,0, 100, e, )
        _, _, _, _, _, resid_means, _, _ = sci.phaseFold(x,None, r, t0,0, porb,0, 100, e, )


        axs[0,j].errorbar(mids, means+1, errs, fmt='k.')
        axs[1,j].errorbar(mids, resid_means, errs, fmt='k.')

        axs[0,j].plot(phase, y+1, 'k.', alpha=0.2)
        axs[1,j].plot(phase, r, 'k.', alpha=0.2)


        ### Plot model

        a1c = cat['a1c'][ind]
        a2c = cat['a2c'][ind]
        a3c = cat['a3c'][ind]
        a1s = cat['a1s'][ind]
        a3s = cat['a3s'][ind]


        xplot = np.linspace(0,1,100)

        model = mg.cos(xplot, a1c, 0, 1, 0) + \
                mg.cos(xplot, a2c, 0, 2, 0) + \
                mg.cos(xplot, a3c, 0, 3, 0) + \
                mg.sin(xplot, a1s, 0, 1, 0) + \
                mg.sin(xplot, a3s, 0, 3, 0) + 1
        
        axs[0,j].plot(xplot, model, 'r-')
        




        ### Format

        axs[0,j].set_xlim(0,1)
        ylo, yhi = axs[0,j].get_ylim()

        annot = f"TIC {tic:d}\n"+"$P_{\\rm orb}"+f" = {porb:.2f}$ days"
        axs[0,j].annotate(annot, (0.05,0.82), xycoords='axes fraction')


    axs[0,0].set_ylim(0.75,1.3)
    axs[0,1].set_ylim(0.83,1.25)
    axs[0,2].set_ylim(0.964,1.045)

    axs[0,0].set_ylabel("Flux relative to mean", labelpad=25)
    axs[1,0].set_ylabel("Resid.")

    fig.set_tight_layout(False)
    plt.subplots_adjust(wspace=0.25, hspace=0.05, left=0.1, right=0.97, top=0.95, bottom=0.15)

    plt.savefig("figure.pdf")

    plt.show()

==> figures/example_rvs/make_figure.py <==
#!/usr/bin/env python

"""
"""
    
import numpy as np
import matplotlib.pyplot as plt
from sys import argv, exit
from astropy.io import fits
import emcee
import os
import astropy.units as u, astropy.constants as co
import mgutils as mg, mgutils.sci as sci




def sinfixed(p, x0):
    def sin(x, a, c):
        return a*np.sin(2*np.pi/p*(x-x0)) + c
    return sin


def sin_variable_t0(p):
    def sin(x, a, x0, c):
        return a*np.sin(2*np.pi/p*(x-x0)) + c
    return sin


def nearest_multiple(val, base):
    return base * round(val/base)


def log_prior(theta, x0_tess, x0_tess_err, p_tess, p_tess_err):
    a,x0,f,c,sigma = theta
    prior = 0
    prior += np.sqrt((x0 - x0_tess)**2 / x0_tess_err**2)
    prior += np.sqrt((1/f - p_tess)**2 / p_tess_err**2)
    prior += 1./sigma
    # -x0_tess_err*10 < x0-x0_tess < x0_tess_err*10 and \
    if 0 < a < 1000 and \
                -p_tess_err*10 < 1./f-p_tess < p_tess_err*10 and -100 < c < 100 and 0 < sigma < 1:
        return -0.5 * np.log(prior)
    return -np.inf


def log_likelihood(theta, x, y, yerr):
    a, x0, f, c, sigma = theta
    yerr_scaled = np.sqrt(yerr **2 + sigma **2)
    model = mg.sin(x, a, x0, f, c)
    k = np.sum(np.log( 1./( np.sqrt( 2 * np.pi * yerr_scaled**2 ))))
    return k - 0.5 * np.sum((y - model) ** 2 / yerr_scaled**2)


def log_probability(theta, x, y, yerr, x0_tess, x0_tess_err, p_tess, p_tess_err):
    lp = log_prior(theta, x0_tess, x0_tess_err, p_tess, p_tess_err)
    if not np.isfinite(lp):
        return -np.inf
    return lp + log_likelihood(theta, x, y, yerr)


def mcmc_fit(x,y,e, p0, x0_tess, x0_tess_err, p_tess, p_tess_err):
    nwalkers, ndim, nsteps = 32, 5, 40_000
    nburn, nthin = 35_000, 3
    pos = p0 + 1e-4*np.random.randn(nwalkers, ndim)

    sampler = emcee.EnsembleSampler(nwalkers, ndim, log_probability, args=(x, y, e, x0_tess, x0_tess_err, p_tess, p_tess_err))
    sampler.run_mcmc(pos, nsteps, progress=True)

    samples = sampler.get_chain(discard=nburn, thin=nthin)
    flat_samples = sampler.get_chain(discard=nburn, thin=nthin, flat=True)

    best_fit = samples[:,:,:].mean(axis=1).mean(axis=0)
    print("Best fit:", best_fit)
    errors = np.std(np.reshape(samples[:,:,:],((nsteps//nthin-nburn)*nwalkers,ndim)),axis=0)
    print("Errors:", errors)

    return flat_samples, best_fit[:4], errors[:4], best_fit[-1]







if __name__ == '__main__':

    if "-h" in argv:
        print ("make-figure.py usage")
        raise SystemExit

    tics_oi = [167749205, 408037229, 250419210, 178115777]



    fig, axs = mg.formatSubplots((4,1), xlabel='Orbital phase', ylabel='RV [km/s]', sharex=True, figsize=(7,11))
    axs[0].set_xlim(0,1)




    fname = '/home/mjgreen/work/tess/compact_candidates/ikram_redone/ikram_rvs.csv'
    tics, bjdss, rvss, rv_errss = np.loadtxt(fname, dtype=str, delimiter=',', usecols=(1,3,4,5), skiprows=1, unpack=True)
    tics = tics.astype(int)



    # System properties
    catname = '/home/mjgreen/work/tess/targets/all_targets_score04_beer_gaia_tic_contamination_nosubgiants.fit'
    with fits.open(catname) as hdul:
        cat = hdul[1].data


    for j, tic in enumerate(tics_oi):

        bjds = bjdss[tics==tic][0]
        rvs = rvss[tics==tic][0]
        rv_errs = rv_errss[tics==tic][0]

        bjds = np.array([float(bjd.replace('"','')) for bjd in bjds.split()])
        rvs = np.array([float(rv.replace('"','')) for rv in rvs.split()])
        rv_errs = np.array([float(rv_err.replace('"','')) for rv_err in rv_errs.split()])
        assert len(bjds) == len(rvs)

        oi = np.argwhere(cat['TIC']==tic)[0]
        p = cat['P'][oi][0]
        p_err = cat['P_err'][oi][0]
        t0 = cat['T0'][oi][0] 
        t0_err = cat['T0_err'][oi][0]
        a2c = cat['a2c'][oi][0]
        r1 = cat['R1'][oi][0]
        m1 = cat['M1'][oi][0]


        i_max_rv, i_min_rv = np.argmax(rvs), np.argmin(rvs)
        delta_rv = rvs[i_max_rv] - rvs[i_min_rv]
        sig_delta_rv = (rvs[i_max_rv] - rvs[i_min_rv]) / np.sqrt(rv_errs[i_max_rv]**2 + rv_errs[i_min_rv]**2)

        num_rvs = len(bjds)
        phase,_,_ = sci.phaseFold(bjds, None, None, t0,0, p,0, None)

        # Fit sine curve
        # fixed_phase |= len(phase) < 3
        try:
            # Initial fit with levmarq to check for 0.5 phase offset
            popt1,pcov1,_ = mg.iterativeFit(sin_variable_t0(1), phase, rvs, rv_errs, p0=[0, 0, 0], verbose=False)
            a_1,x0_1,_ = popt1
            t0_1 = t0 + x0_1*p  # Initial guess at t0, based on levmarq sine fit
            t0_fit = t0         # TESS t0 used for prior, offset by 0.5 if desired
            if a_1 < 0:
                a_1 = -a_1
                t0_1 += 0.5*p
                # t0_fit += 0.5*p
        except (RuntimeError, TypeError):
            a_1 = rvs.max() - rvs.min()
            t0_1 = t0
            t0_fit = t0         # TESS t0 used for prior, offset by 0.5 if desired

        samples_name = f'.samples_{tic}.npy'
        if os.path.isfile(samples_name):
            flat_samples = np.load(samples_name)
        else:
            flat_samples, _,_,_ = mcmc_fit(bjds, rvs, rv_errs, [a_1,t0_1,1/p,0,0], t0_fit, t0_err, p, p_err)
            np.save(samples_name, flat_samples)
        
        nearest_t0_beer = nearest_multiple(bjds.min() - t0, p) + t0

        axs[j].errorbar(phase, rvs, rv_errs, fmt='k.', markersize=12)
        xplot = np.linspace(0,1,100)
        tplot = np.linspace(nearest_t0_beer, nearest_t0_beer+p, 100)
        mcmcs = np.array([mg.sin(tplot, *sample[:-1]) for sample in flat_samples if np.abs(sample[0]) > 1e-3])
        lims = np.percentile(mcmcs,[2.3,15.9,50,84.1,97.7], axis=0)
        axs[j].fill_between(xplot, lims[1], lims[-2], color='k', alpha=0.2)
        #axs[j].fill_between(xplot, lims[1], lims[-2], color='k', alpha=0.5)
        axs[j].plot(xplot, lims[2], color='k', lw=2)
        axs[j].annotate(tic, (0.05, 0.8 if j <= 1 else 0.1), xycoords='axes fraction')

    plt.savefig('figure.pdf')
    plt.show()


==> figures/gaia-confirmation/make-figure.py <==
#!/usr/bin/env python

"""
"""
    
import numpy as np
import matplotlib.pyplot as plt
from sys import argv, exit
from astropy.io import fits
import astropy.units as u, astropy.constants as co
import mgutils as mg, mgutils.sci as sci


if __name__ == '__main__':

    if "-h" in argv:
        print ("make-figure.py usage")
        raise SystemExit


    tics_oi = np.loadtxt('/home/mjgreen/work/tess/compact_candidates/selection_redone/overall_target_list.txt', dtype=int)

    tics_sb2 = [
        36840831,
        47648439,
        59747948,
        142471087,
        178115777,
        285060430,
        198288413,
        404470231,
        358614384,
        328586995,
        18750830,
    ]

    tics_skip = [425914549,]

    # fig, axs = mg.formatSubplots((2,1), xlabel='Our $K$ [km/s]', ylabel='\\textit{Gaia} $\\sigma_{\\rm RV}$ $K$ [km/s]')
    # ax1, ax2 = axs
    ax1 = mg.formatGraph(xlabel='Our $K$ [km/s]', ylabel='\\textit{Gaia} $\\sigma_{\\rm RV}$ $K$ [km/s]')

    ########## First load Gaia RVs


    fname = '/home/mjgreen/work/tess/binary_catalogues/x_gdr3.fits'
    with fits.open(fname) as hdul:
        data = hdul[1].data
    
    tics_gaia = data['TIC']
    sigma_rv = np.sqrt((data['e_RV']**2 - 0.11**2) * data['o_RV'] * 2 / np.pi)
    ks_gaia = sigma_rv * np.sqrt(2)
    ks_alt = data['RVamp']/2
    ok = np.isfinite(ks_gaia) & ([tic not in tics_sb2 and tic not in tics_skip for tic in tics_gaia])
    ok = ok & (data['o_RV'] > 5)
    tics_gaia = tics_gaia[ok]
    ks_gaia = ks_gaia[ok]
    n_gaia = data['o_RV'][ok]
    ok2 = (np.abs(ks_gaia - ks_alt[ok]) < 20)
    tics_gaia2 = tics_gaia[ok2]
    ks_gaia2 = ks_gaia[ok2]
    n_gaia2 = n_gaia[ok2]

    

    


    ax1.plot([0,250],[0,250], 'k--')
    # ax2.plot([0,250],[0,250], 'k--')



    ############# NTT 

    fname = '/home/mjgreen/work/tess/compact_candidates/observation_summary_plots/RV_Jan.dat'

    tics, periods, ks, k_errs = np.loadtxt(fname, usecols=(0,1,2,3), unpack=True)


    _, inds_gaia, inds = np.intersect1d(tics_gaia, tics, return_indices=True)
    _, inds_gaia2, inds2 = np.intersect1d(tics_gaia2, tics, return_indices=True)

    ax1.errorbar(ks[inds], ks_gaia[inds_gaia], np.zeros(len(inds_gaia)), k_errs[inds], fmt='s', color='grey', zorder=100, label='NTT')
    # ax2.errorbar(ks[inds2], ks_gaia2[inds_gaia2], np.zeros(len(inds_gaia2)), k_errs[inds2], fmt='s', color='grey', zorder=100, label='NTT')


    print('NTT', len(inds))






    # ############## INT 


    # ### Read data

    fnames = ['/home/mjgreen/work/tess/compact_candidates/observation_summary_plots/RV_Fits_1d_Feb.csv', '/home/mjgreen/work/tess/compact_candidates/observation_summary_plots/RV_Fits_1d_June.csv']
    
    tics = periods = period_errs = ks = k_errs = m1s = m1_errs = np.array([])
    for fname in fnames:
        tic, period, period_err, k, k_err, m1, m1_err = np.loadtxt(fname, delimiter=',', skiprows=1, usecols=(0,1,2,7,8,5,6), unpack=True)
        tics = np.append(tics, tic)
    #     periods = np.append(periods, period)
    #     period_errs = np.append(period_errs, period_err)
        ks = np.append(ks, k)
        k_errs = np.append(k_errs, k_err)
    #     m1s = np.append(m1s, m1)
    #     m1_errs = np.append(m1s, m1_err)

    # mass_function = ((periods * u.day) * (ks * u.km / u.s)**3 / 2 / np.pi / co.G).to(u.solMass).value
    # min_m2 = np.maximum(mass_function, mass_function**(1/3)*m1s**(2/3))

    _, inds_gaia, inds = np.intersect1d(tics_gaia, tics, return_indices=True)
    _, inds_gaia2, inds2 = np.intersect1d(tics_gaia2, tics, return_indices=True)

    ax1.errorbar(ks[inds], ks_gaia[inds_gaia], np.zeros(len(inds_gaia)), k_errs[inds], fmt='kD', zorder=100, label='INT')
    # ax2.errorbar(ks[inds2], ks_gaia2[inds_gaia2], np.zeros(len(inds_gaia2)), k_errs[inds2], fmt='kD', zorder=100, label='INT')

    # for t,i,ig in zip(tics[inds], ks[inds], ks_gaia[inds_gaia]):
    #     ax1.annotate(t, (i,ig))
    # for t,i,ig in zip(tics[inds2], ks[inds2], ks_gaia2[inds_gaia2]):   
        # ax2.annotate(t, (i,ig))

    # plt.show()

    


    # plt.figure(2)
    # plt.plot(n_gaia[inds_gaia], np.abs(ks[inds]-ks_gaia[inds_gaia])/ks[inds], 'k.')

    # plt.show()


    print('INT', len(inds))


    # ############# Gaia SB1

    with fits.open('/home/mjgreen/work/tess/binary_catalogues/x_gdr3sb1all.fits') as hdul:
        data = hdul[1].data
    tics = data['TIC']
    oi = np.array([ tic in tics_oi for tic in tics ]) & (np.abs(data['P_beer'] / data['Per'] - 1) < 0.01)
    tics = tics[oi]
    # periods = data['P_beer'][oi]
    ks = data['K1'][oi]
    k_errs = data['e_K1'][oi]
    

    _, inds_gaia, inds = np.intersect1d(tics_gaia, tics, return_indices=True)
    _, inds_gaia2, inds2 = np.intersect1d(tics_gaia2, tics, return_indices=True)

    ax1.errorbar(ks[inds], ks_gaia[inds_gaia], np.zeros(len(inds_gaia)), k_errs[inds], fmt='ro', zorder=10, label='Gaia SB1')
    # ax2.errorbar(ks[inds2], ks_gaia2[inds_gaia2], np.zeros(len(inds_gaia2)), k_errs[inds2], fmt='ro', zorder=10, label='Gaia SB1')



    # m1s = np.array([ sci.interp_mamajek(t, 'Teff', 'Msun') for t in data['Teff'] ])
    # mass_function = ((periods * u.day) * (ks * u.km / u.s)**3 / 2 / np.pi / co.G).to(u.solMass).value
    # min_m2 = np.maximum(mass_function, mass_function**(1/3)*m1s**(2/3))

    print('Gaia', len(inds))


    # ############# Gaia SB2

    # with fits.open('/home/mjgreen/work/tess/binary_catalogues/x_gdr3sb2.fits') as hdul:
    #     data = hdul[1].data
    # tics = data['TIC']
    # periods = data['P_beer']
    # ks = data['K1']
    # k_errs = data['e_K1']

    # oi = np.array([ tic in tics_oi for tic in tics ])

    # m1s = np.array([ sci.interp_mamajek(t, 'Teff', 'Msun') for t in data['Teff'] ])
    # mass_function = ((periods * u.day) * (ks * u.km / u.s)**3 / 2 / np.pi / co.G).to(u.solMass).value
    # min_m2 = np.maximum(mass_function, mass_function**(1/3)*m1s**(2/3))




    # ############# Gaia sigma RVs


    # fname = '/home/mjgreen/work/tess/binary_catalogues/x_gdr3.fits'
    # with fits.open(fname) as hdul:
    #     data = hdul[1].data
    # skip = np.loadtxt('observed_all.txt')
    
    # tics = data['TIC']
    # periods = data['P_beer']
    # sigma_rv = np.sqrt((data['e_RV']**2 - 0.11**2) * data['o_RV'] * 2 / np.pi)
    # ks = sigma_rv * np.sqrt(2)
    # ok = np.isfinite(ks) & np.isfinite(periods)
    # oi = np.array([ tic in tics_oi and tic not in skip for tic in tics ]) & ok

    # m1s = np.array([ sci.interp_mamajek(t, 'Teff', 'Msun') for t in data['Teff'][oi] ])
    # mass_function = ((periods * u.day) * (ks * u.km / u.s)**3 / 2 / np.pi / co.G).to(u.solMass).value
    # min_m2 = np.maximum(mass_function[oi], mass_function[oi]**(1/3)*m1s**(2/3))

    plt.figure(1)
    ax1.legend(loc='upper right', framealpha=1)
    ax1.set_xlim(0,130)
    ax1.set_ylim(0,130)
    plt.savefig('figure.pdf')
    plt.savefig('figure.png')

    plt.show()

==> figures/method-tracks/make-figure.py <==
#!/usr/bin/env python

"""
"""
    
import numpy as np
import matplotlib.pyplot as plt
from sys import argv, exit
from astropy.io import fits
import mgutils as mg, mgutils.constants as co
import beer_utils as beer


if __name__ == '__main__':

    if "-h" in argv:
        print ("make-figure.py usage")
        raise SystemExit


    fig, axs = mg.formatSubplots((1,3), xlabel='$\\cos i$', sharex=True, figsize=(11,3.5))
    axs[0].set_ylabel('Ellipsoidal amplitude [ppt]')
    axs[1].set_ylabel('Derived $q_{\\rm min}$ ($C=1$)')
    axs[2].set_ylabel('MMMR')
    axs[0].set_xlim(0,1)
    axs[0].set_ylim(0,130)
    axs[1].set_ylim(0,20)
    axs[2].set_ylim(0,2.1)

    # axs[1].hlines(1, 0, 1, colors='k', ls='--')
    # axs[2].hlines(0.8, 0, 1, colors='k', ls='--')

    fig2, ax2 = mg.formatGraph(2, xlabel='Period [days]', ylabel='MMMR ($\\cos i = 0$)', figsize=(6,4.5), returnFig=True)
    # ax2.hlines(0.8, 0, 1, colors='k', ls='--')
    ax2.set_yticks([0,1,2,3,4,5,6,7,8])

    fig3, ax3 = mg.formatGraph(3, xlabel='Period [days]', ylabel='Derived $q_{\\rm min}$ ($C=1$) / True $q$', figsize=(6,4.5), returnFig=True)



    cosi = np.linspace(0,1,1000)
    sini = np.sqrt(1 - cosi**2)

    m1 = 1
    m2 = 8
    r1 = 1

    ps = [0.4,0.5,1,2]
    colours = ['C0','C1','C2','C3']
    ls = ['-','--','-.',':']

    for j,p in enumerate(ps):

        ### aell
        c = beer.Cor(r1, m1, p, m2/m1)
        aell = 13400 * sini**2 * (m1 +m2)**(-1) * p**(-2) * 1.3 * c * m2 / m1 * r1**3 / 1e6

        ### qmin
        yell = aell / pow(r1, 3) * m1 * pow(p,2) / 13400 / 1.3 * 1e6    
        qmin = yell / (1-yell)

        ### mmmr
        mmmr = np.array([ beer.find_mmmr(a, qtol=1e-4) for a in aell ])


        ### plot
        axs[0].plot(cosi, aell*1000, color=colours[j], ls=ls[j], label=f'$P={p}$')
        if (yell<1).all():
            axs[1].plot(cosi, qmin, color=colours[j], ls=ls[j], label=f'$P={p}$')
        axs[2].plot(cosi, mmmr, color=colours[j], ls=ls[j], label=f'$P={p}$')


    axs[1].plot([0,1], [8,8], ':', color='grey')


    ### range of periods
        
    ps2 = np.linspace(0.1,5,5000)
    sini2 = 1
    m2s = [20,8,3,1]
    m1 = 1
    r1 = 1

    for j,m2 in enumerate(m2s):
        c2 = np.array([ beer.Cor(r1, m1, p, m2/m1) for p in ps2 ])
        ok = beer.RLFF(r1, m1, ps2, m2/m1) < 1
        aell = 13400 * sini2**2 * (m1 + m2)**(-1) * ps2**(-2) * 1.3 * c2 * m2 / m1 * r1**3 / 1e6
        mmmr = np.array([ beer.find_mmmr(a, qtol=1e-4) for a in aell[ok] ])
        yell = aell / pow(r1, 3) * m1 * pow(ps2,2) / 13400 / 1.3 * 1e6    
        qmin = yell / (1-yell)
        okq = qmin > 0

        ax2.plot(ps2[ok], mmmr, ls=ls[j], color=colours[j], label=f'$M_2={m2} M_\\odot$')
        ax3.plot(ps2[ok&okq], qmin[ok&okq]/m2*m1, ls=ls[j], color=colours[j], label=f'$M_2={m2} M_\\odot$')












    axs[2].legend(loc='upper right', prop={'size': 14})
    
    ax2.legend(loc='upper right')
    ax2.set_ylim(0,8)
    ax2.set_xlim(0.36,0.5)

    ax3.legend(loc='upper right')
    ax3.set_ylim(0,7)
    ax3.set_xlim(0,5)

    fig.savefig('figure1.pdf')
    fig2.savefig('figure2.pdf')
    fig3.savefig('figure3.pdf')

    plt.show()

==> figures/observation-summary/make-figure.py <==
#!/usr/bin/env python

"""
"""
    
import numpy as np
import matplotlib.pyplot as plt
from sys import argv, exit
from astropy.io import fits
import astropy.units as u, astropy.constants as co
import mgutils as mg, mgutils.sci as sci


if __name__ == '__main__':

    if "-h" in argv:
        print ("k-amplitudes.py usage")
        raise SystemExit



    tics_oi = np.loadtxt('overall_target_list.txt').astype(int)
    tics_done = []


    fig, axs = mg.formatSubplots((3,1), xlabel='Period [days]', sharex=True, figsize=(6,12))
    axs[0].set_xscale('log')
    axs[0].set_ylabel('$K$ [km/s]')
    axs[1].set_ylabel('$M_{2, {\\rm min}}$ [$M_\\odot$]')
    axs[2].set_ylabel('Spectroscopic $q_{\\rm min}$')

    ax1 = mg.formatGraph(2, xlabel='Period [days]', ylabel='$K$ [km/s]')
    ax1.set_xscale('log')
    ax2 = mg.formatGraph(3, xlabel='Period [days]', ylabel='Mass function [$M_\\odot$]')
    ax2.set_xscale('log')
    ax3 = mg.formatGraph(4, xlabel='Period [days]', ylabel='$M_{2, {\\rm min}}$ [$M_\\odot$]')
    ax3.set_xscale('log')
    ax4 = mg.formatGraph(5, xlabel='Period [days]', ylabel='Spectroscopic $q_{\\rm min}$')
    ax4.set_xscale('log')

    ############# NTT 

    fname = 'RV_Jan.dat'

    tics, periods, ks, k_errs = np.loadtxt(fname, usecols=(0,1,2,3), unpack=True)

    with fits.open('/home/mjgreen/work/tess/binary_catalogues/beer_sample.fits') as hdul:
        cat = hdul[1].data
    oi = np.array([np.argwhere(cat['TIC']==tic)[0,0] for tic in tics], dtype=int)
    teffs = cat['Teff'][oi]
    m1s = np.array([sci.interp_mamajek(teff, 'Teff', 'Msun') for teff in teffs])

    mass_function = ((periods * u.day) * (ks * u.km / u.s)**3 / 2 / np.pi / co.G).to(u.solMass).value
    min_m2 = np.maximum(mass_function, mass_function**(1/3)*m1s**(2/3))

    ax1.errorbar(periods, ks, k_errs, fmt='s', color='grey', label='NTT', zorder=100)
    axs[0].errorbar(periods, ks, k_errs, fmt='s', color='grey', label='NTT', zorder=100)
    ax2.errorbar(periods, mass_function, fmt='s', color='grey', label='NTT', zorder=100)
    ax3.errorbar(periods, min_m2, fmt='s', color='grey', label='NTT', zorder=100)
    axs[1].errorbar(periods, min_m2, fmt='s', color='grey', label='NTT', zorder=100)
    ax4.errorbar(periods, min_m2/m1s, fmt='s', color='grey', label='NTT', zorder=100)
    axs[2].errorbar(periods, min_m2/m1s, fmt='s', color='grey', label='NTT', zorder=100)


    print('NTT', len(periods))
    tics_done = np.append(tics_done, tics)



    ############## INT 


    ### Read data

    fnames = ['RV_Fits_1d_Feb.csv', 'RV_Fits_1d_June.csv']
    
    tics = periods = period_errs = ks = k_errs = m1s = m1_errs = np.array([])
    for fname in fnames:
        with open(fname) as f:
            header = f.read().splitlines()[0].split(',')
        tic, period, period_err, k, k_err, m1, m1_err = np.loadtxt(fname, delimiter=',', skiprows=1, usecols=(0,1,2,7,8,5,6), unpack=True)
        tics = np.append(tics, tic)
        periods = np.append(periods, period)
        period_errs = np.append(period_errs, period_err)
        ks = np.append(ks, k)
        k_errs = np.append(k_errs, k_err)
        m1s = np.append(m1s, m1)
        m1_errs = np.append(m1s, m1_err)



    # Add James' target
    tics = np.append(tics, 200292070)
    periods = np.append(periods, cat['P_beer'][cat['TIC']==200292070])
    period_errs = np.append(period_errs, cat['P_beer_err'][cat['TIC']==200292070])
    ks = np.append(ks, 2.58)
    k_errs = np.append(k_errs, 1.31)
    m1s = np.append(m1s, sci.interp_mamajek(cat['Teff'][cat['TIC']==200292070], 'Teff', 'Msun') )
    m1_errs = np.append(m1_errs, 0.2) # Dummy value, don't think this is actually used anywhere



    mass_function = ((periods * u.day) * (ks * u.km / u.s)**3 / 2 / np.pi / co.G).to(u.solMass).value
    min_m2 = np.maximum(mass_function, mass_function**(1/3)*m1s**(2/3))


    ### Plot observations

    # ax1.set_yscale('log')
    ax1.errorbar(periods, ks, k_errs, fmt='kD', label='INT', zorder=100)
    axs[0].errorbar(periods, ks, k_errs, fmt='kD', label='INT', zorder=100)
    ax2.errorbar(periods, mass_function, fmt='kD', label='INT', zorder=100)
    ax3.errorbar(periods, min_m2, fmt='kD', label='INT', zorder=100)
    axs[1].errorbar(periods, min_m2, fmt='kD', label='INT', zorder=100)
    ax4.errorbar(periods, min_m2/m1s, fmt='kD', label='INT', zorder=100)
    axs[2].errorbar(periods, min_m2/m1s, fmt='kD', label='INT', zorder=100)

    print('INT', len(periods))
    tics_done = np.append(tics_done, tics)


    ############# Gaia SB1

    with fits.open('/home/mjgreen/work/tess/binary_catalogues/x_gdr3sb1all.fits') as hdul:
        data = hdul[1].data
    tics = data['TIC']
    periods = data['P_beer']
    ks = data['K1']
    k_errs = data['e_K1']
    
    oi = np.array([ tic in tics_oi and tic not in tics_done for tic in tics ]) & (np.abs(data['P_beer'] / data['Per'] - 1) < 0.01)

    m1s = np.array([ sci.interp_mamajek(t, 'Teff', 'Msun') for t in data['Teff'] ])
    mass_function = ((periods * u.day) * (ks * u.km / u.s)**3 / 2 / np.pi / co.G).to(u.solMass).value
    min_m2 = np.maximum(mass_function, mass_function**(1/3)*m1s**(2/3))


    ax1.errorbar(periods[oi], ks[oi], k_errs[oi], fmt='ro', label='Gaia SB1', zorder=10)
    axs[0].errorbar(periods[oi], ks[oi], k_errs[oi], fmt='ro', label='Gaia SB1', zorder=10)
    ax2.errorbar(periods[oi], mass_function[oi], fmt='ro', label='Gaia SB1', zorder=10)
    ax3.errorbar(periods[oi], min_m2[oi], fmt='ro', label='Gaia SB1', zorder=10)
    axs[1].errorbar(periods[oi], min_m2[oi], fmt='ro', label='Gaia SB1', zorder=10)
    ax4.errorbar(periods[oi], (min_m2/m1s)[oi], fmt='ro', label='Gaia SB1', zorder=10)
    axs[2].errorbar(periods[oi], (min_m2/m1s)[oi], fmt='ro', label='Gaia SB1', zorder=10)
    
    print('Gaia SB1', len(periods[oi]))
    tics_done = np.append(tics_done, tics)


    ############# Gaia SB2

    with fits.open('/home/mjgreen/work/tess/binary_catalogues/x_gdr3sb2.fits') as hdul:
        data = hdul[1].data
    tics = data['TIC']
    periods = data['P_beer']
    ks = data['K1']
    k_errs = data['e_K1']

    oi = np.array([ tic in tics_oi and tic not in tics_done for tic in tics ])

    m1s = np.array([ sci.interp_mamajek(t, 'Teff', 'Msun') for t in data['Teff'] ])
    mass_function = ((periods * u.day) * (ks * u.km / u.s)**3 / 2 / np.pi / co.G).to(u.solMass).value
    min_m2 = np.maximum(mass_function, mass_function**(1/3)*m1s**(2/3))

    ax1.errorbar(periods[oi], ks[oi], k_errs[oi], fmt='md', label='Gaia SB2', zorder=20)
    axs[0].errorbar(periods[oi], ks[oi], k_errs[oi], fmt='md', label='Gaia SB2', zorder=20)
    ax2.errorbar(periods[oi], mass_function[oi], fmt='md', label='Gaia SB2', zorder=20)
    ax3.errorbar(periods[oi], min_m2[oi], fmt='md', label='Gaia SB2', zorder=20)
    axs[1].errorbar(periods[oi], min_m2[oi], fmt='md', label='Gaia SB2', zorder=20)
    ax4.errorbar(periods[oi], (min_m2/m1s)[oi], fmt='md', label='Gaia SB2', zorder=20)
    axs[2].errorbar(periods[oi], (min_m2/m1s)[oi], fmt='md', label='Gaia SB2', zorder=20)

    print('Gaia SB2', len(periods[oi]))
    tics_done = np.append(tics_done, tics)


    ############# Gaia sigma RVs


    fname = '/home/mjgreen/work/tess/binary_catalogues/x_gdr3.fits'
    with fits.open(fname) as hdul:
        data = hdul[1].data
    # skip = np.loadtxt('observed_all.txt')
    skip = []
    
    tics = data['TIC']
    periods = data['P_beer']
    sigma_rv = np.sqrt((data['e_RV']**2 - 0.11**2) * data['o_RV'] * 2 / np.pi)
    ks = sigma_rv * np.sqrt(2)
    ok = np.isfinite(ks) & np.isfinite(periods) & (data['o_RV'] > 5) 
    # ok = ok & (np.abs(ks - data['RVamp']/2) < 20)
    oi = np.array([ tic in tics_oi and tic not in skip and tic not in tics_done for tic in tics ]) & ok

    m1s = np.array([ sci.interp_mamajek(t, 'Teff', 'Msun') for t in data['Teff'][oi] ])
    mass_function = ((periods * u.day) * (ks * u.km / u.s)**3 / 2 / np.pi / co.G).to(u.solMass).value
    min_m2 = np.maximum(mass_function[oi], mass_function[oi]**(1/3)*m1s**(2/3))

    ax1.errorbar(periods[oi], ks[oi], fmt='g.', label='Gaia $\\sigma_{\\rm RV}$', zorder=0)
    axs[0].errorbar(periods[oi], ks[oi], fmt='g.', label='Gaia $\\sigma_{\\rm RV}$', zorder=0)
    ax2.errorbar(periods[oi], mass_function[oi], fmt='g.', label='Gaia $\\sigma_{\\rm RV}$', zorder=0)
    ax3.errorbar(periods[oi], min_m2, fmt='g.', label='Gaia $\\sigma_{\\rm RV}$', zorder=0)
    axs[1].errorbar(periods[oi], min_m2, fmt='g.', label='Gaia $\\sigma_{\\rm RV}$', zorder=0)
    ax4.errorbar(periods[oi], (min_m2/m1s), fmt='g.', label='Gaia $\\sigma_{\\rm RV}$', zorder=0)
    axs[2].errorbar(periods[oi], (min_m2/m1s), fmt='g.', label='Gaia $\\sigma_{\\rm RV}$', zorder=0)

    print('Gaia sigma', len(periods[oi]))
    tics_done = np.append(tics_done, tics)




    ########################## Plot BH limit
    xplot = np.logspace(-1,1,100)

    iangles = np.arccos([0.05,0.36,0.5,0.64,0.95])*180/np.pi
    print(iangles)

    # for iangle in [10,45,60,90]:
    for iangle in iangles:
        yplot = np.array([sci.orbital_rv_amps(1,8,x,iangle)[0] for x in xplot])
        fmt = 'k-' if int(np.round(iangle))==60 else 'k--'
        ax1.plot(xplot,yplot,fmt)
        axs[0].plot(xplot,yplot,fmt)

    for ax in [ax1,ax2,ax3,ax4, axs[1]]:
        ax.set_xlim(0.2, 8)
        ax.set_xticks([0.3,0.5,1,3,5])
        ax.set_xticklabels([0.3,0.5,1,3,5])
        ax.legend(loc='upper left')
    ax1.legend(loc='upper right')
    ax1.set_ylim(0, 500)
    ax2.set_ylim(0, 2.2)
    ax3.set_ylim(0, 2.2)
    ax4.set_ylim(0, 1.7)
    axs[0].set_ylim(0, 500)
    axs[1].set_ylim(0, 2.2)
    axs[2].set_ylim(0, 1.7)

    plt.figure(1)
    plt.savefig('figure1.pdf')
    plt.savefig('figure1.png')

    plt.figure(2)
    plt.savefig('figure2.pdf')
    plt.savefig('figure2.png')

    plt.figure(3)
    plt.savefig('figure3.pdf')
    plt.savefig('figure3.png')

    plt.figure(4)
    plt.savefig('figure4.pdf')
    plt.savefig('figure4.png')

    plt.figure(5)
    plt.savefig('figure5.pdf')
    plt.savefig('figure5.png')
    plt.show()

==> figures/periods-compare/make-figure.py <==
#!/usr/bin/env python

"""
"""
    
import numpy as np
import matplotlib.pyplot as plt
from sys import argv, exit
from astropy.io import fits
import mgutils as mg, mgutils.constants as co


if __name__ == '__main__':

    if "-h" in argv:
        print ("make-figure.py usage")
        raise SystemExit



    fig, axs = mg.formatSubplots((2,1), xlabel="Photometric orbital period [days]", sharex=True, height_ratios=(3,1), figsize=(8,6))
    ax1, ax2 = axs
    ax1.set_ylabel("\\textit{Gaia} SB1 orbital period [days]")
    ax2.set_ylabel("Residuals")

    ########## First load Gaia Periods


    tics_oi = np.loadtxt('/home/mjgreen/work/tess/compact_candidates/selection_redone/overall_target_list.txt', dtype=int)

    with fits.open('/home/mjgreen/work/tess/binary_catalogues/x_gdr3sb1all.fits') as hdul:
        data = hdul[1].data
    tics = data['TIC']
    oi = np.array([tic in tics_oi for tic in tics], dtype=bool)
    tics_gaia = tics[oi]
    periods_gaia = data['Per'][oi]
    periods_beer = data['P_beer'][oi]


    ax1.plot(periods_beer, periods_gaia, 'k.', markersize=12)
    ax2.plot(periods_beer, (periods_gaia-periods_beer), 'k.', markersize=12)





    
    ax1.plot([0,5],[0,5],'k--')
    ax1.set_xlim(0.9,4.1)
    ax1.set_ylim(0,4.1)
    ax2.set_ylim(-0.02,0.02)
    plt.savefig('figure.pdf')
    plt.savefig('figure.png')

    plt.show()

==> figures/selection-functions/make-figure.py <==
#!/usr/bin/env python

"""
"""
    
import numpy as np
import matplotlib.pyplot as plt
from sys import argv, exit
from astropy.io import fits
import multiprocessing
from os.path import isfile
import mgutils as mg, mgutils.constants as co
import beer_utils as beer

score_threshold = 0.6


if __name__ == '__main__':

    if "-h" in argv:
        print ("contact_simulations_probabilities.py usage")
        raise SystemExit


    with fits.open('beer_compact_results.fits') as hdul:
        compact = hdul[1].data

    with fits.open('beer_detached_results.fits') as hdul:
        detached = hdul[1].data

    with fits.open('beer_contact_results.fits') as hdul:
        contact = hdul[1].data


    # ax1 = mg.formatGraph(1, xlabel='Period [days]', ylabel='Selection Probability (BEER)')
    # ax2 = mg.formatGraph(2, xlabel='Period [days]', ylabel='Pre-eclipse Probability (MMMR)')
    # ax3 = mg.formatGraph(3, xlabel='Period [days]', ylabel='Pre-eclipse Probability (qmin)')
    # ax4 = mg.formatGraph(4, xlabel='Period [days]', ylabel='Post-eclipse Probability (MMMR)')
    # ax5 = mg.formatGraph(5, xlabel='Period [days]', ylabel='Post-eclipse Probability (qmin)')

    fig, axs = mg.formatSubplots((3,1), xlabel='Period [days]', sharex=True, figsize=(6,9))
    ax1, ax5, ax4 = axs
    ax1.set_ylabel('Selection Probability\n(BEER)')
    ax5.set_ylabel('Selection Probability\n(QMIN)')
    ax4.set_ylabel('Selection Probability\n(MMMR)')

    ax1.set_xlim(0,3)
    # ax1.set_ylim(0,1)
    # ax5.set_ylim(0,1)
    # ax4.set_ylim(0,1)

    colours = ['k','b','r']
    ls = ['-','--',':']
    labels = ["Black Hole", "Ellipsoidal", "Contact"]
    eclipse_files = [None, "byeye_eclipsing_900046.txt", "byeye_eclipsing_900063.txt"]


    for j, simn in enumerate([compact, detached, contact]):

        ok = (simn['P_2'] < 3)
        simn = simn[ok]

        p_bins = np.linspace(0,3,31)
        bin_centres = p_bins[:-1] + np.diff(p_bins)/2

        # inds = np.digitize(q, p_bins)
        inds = np.digitize(simn['P_2'], p_bins)
        inds_unique = np.array(range(len(p_bins)+1))
        n_bins = np.array([ np.sum(inds==i) for i in inds_unique ])[1:-1]


        ### BEER selection
        ok_beer = (simn['score'] > score_threshold)
        # ok_beer = (simn['score'] > score_threshold) & (simn['a2'] > simn['a1'])
        n_beer = np.array([ np.sum(ok_beer[inds==i]) for i in inds_unique ])[1:-1]

        ax1.plot(bin_centres, n_beer / n_bins, color=colours[j], ls=ls[j], label=labels[j])


        ### MMMR selection

        with multiprocessing.Pool(10) as pool:
            mmmr = np.array(pool.map(beer.find_mmmr, np.abs(simn['a2c_1'])))

        ok_mmmr = ok_beer & (mmmr > 0.8) & (simn['Teff_1'] < 6500)
        # To do: eclipse selection

        n_mmmr = np.array([ np.sum(ok_mmmr[inds==i]) for i in inds_unique ])[1:-1]

        # ax2.plot(bin_centres, n_mmmr / n_bins, color=colours[j], ls=ls[j], label=labels[j], label=labels[j])


        ### qmin selection

        yell = - simn['a2c_1'] / pow(simn['R1_1'], 3) * simn['M1_1'] * pow(simn['P_1'],2) / 13400 / 1.3 * 1e6
        qmin = yell / (1-yell)
        ok_qmin = ok_beer & (qmin > 1) & (simn['P_1'] > 1)
        
        n_qmin = np.array([ np.sum(ok_qmin[inds==i]) for i in inds_unique ])[1:-1]

        # ax3.plot(bin_centres, n_qmin / n_bins, color=colours[j], ls=ls[j], label=labels[j])


        ### Byeye eclipse check

        if eclipse_files[j] and isfile(eclipse_files[j]):
            ecl_inds_str, ecl_str = np.loadtxt(eclipse_files[j], unpack=True, dtype=str)

            ecl_inds = ecl_inds_str[ecl_str == 'e'].astype(int)
            necl_inds = ecl_inds_str[ecl_str == 'n'].astype(int)

            eclipsing = np.array([ind in ecl_inds for ind in simn['Index']], dtype=bool)
            neclipsing = np.array([ind in necl_inds for ind in simn['Index']], dtype=bool)

        else:
            neclipsing = np.ones(len(ok_qmin), dtype=bool)
            eclipsing = np.zeros(len(ok_qmin), dtype=bool)


        ok_necl_mmmr = ok_mmmr & neclipsing
        n_necl_mmmr = np.array([ np.sum(ok_necl_mmmr[inds==i]) for i in inds_unique ])[1:-1]

        ax4.plot(bin_centres, n_necl_mmmr / n_bins, color=colours[j], ls=ls[j], label=labels[j])



        ok_necl_qmin = ok_qmin & neclipsing
        n_necl_qmin = np.array([ np.sum(ok_necl_qmin[inds==i]) for i in inds_unique ])[1:-1]

        ax5.plot(bin_centres, n_necl_qmin / n_bins, color=colours[j], ls=ls[j], label=labels[j])

        if j==0:
            print('BEER surviving targets:', np.sum(n_beer)/len(simn))
            print('MMMR surviving targets:', np.sum(n_necl_mmmr)/len(simn))
            print('MMMR surviving targets, P < 0.5:', np.sum(ok_necl_mmmr & (simn['P_1'] < 1))/np.sum(simn['P_1'] < 0.5))
            print('qmin surviving targets:', np.sum(n_necl_qmin)/len(simn))
            print('qmin surviving targets, P = 1 to 3:', np.sum(ok_necl_qmin & (simn['P_1'] > 1)& (simn['P_1'] < 3)) / \
                                np.sum((simn['P_1'] > 1)& (simn['P_1'] < 2.5)))
            print('Total surviving targets:', np.sum(n_necl_qmin|n_necl_mmmr)/len(simn))


    for ax in axs:
        ax.set_ylim(0,ax.get_ylim()[1])


    ax4.legend(loc='upper right')

    fig.savefig('figure.pdf')
    fig.savefig('figure.png')

    plt.show()

==> figures/simulation-amplitude/make-figure.py <==
#!/usr/bin/env python

"""
"""
    
import numpy as np
import matplotlib.pyplot as plt
from sys import argv, exit
from astropy.io import fits
from scipy.stats import gaussian_kde
from astropy.table import Table
import os
import seaborn as sns
import mgutils as mg, mgutils.constants as co



def kernel_contour_plot(x, y, processed_name=None, ax=None, cmap='viridis', label=None, legend_colour=None, thin=0, plot=True, vary_transparency=False,
                    *args, **kwargs):
    if ax is None:
        ax = plt.gca()

    if thin:
        assert len(x)==len(y)
        inds = np.random.default_rng().choice(range(len(x)), len(x)//thin)
        print(f"Thinning {len(x)} points down to {len(inds)} points ")
        x = x[inds]
        y = y[inds]

    if (processed_name is not None) and os.path.exists(processed_name):
        # read pre-calculated file
        print(f"Reading from pre-processed file {processed_name}")
        hr = Table.read(processed_name)
        x, y, z = hr['x'], hr['y'], hr['z']
    else:
        # read reference table, generate file for later use for speed
        # hr = Table.read('reference_hr.fits')
        # x, y = np.array(hr['BP_RP']), np.array(hr['MG'])
        xy = np.vstack([x,y])
        print('Calculating kernel density estimate')
        z = gaussian_kde(xy)(xy)
        # idx = z.argsort()
        # proc_x, proc_y, proc_z = x[idx], y[idx], z[idx]
        t = Table()
        t['x'] = x
        t['y'] = y
        t['z'] = z
        
        if processed_name is not None:
            t.write(processed_name)
            print('Results saved to {:s}'.format(processed_name))

    # Plot 
    vmin, vmax = z.min(), z.max()
    ran = (vmax-vmin)
    vmin -= 0.5*ran
    vmax += 0.1*ran
    if vary_transparency:
        minalpha = 0.2
        maxalpha = 0.5
        alpha = (z-z.min())/(z.max()-z.min()) * (maxalpha - minalpha) + minalpha
    else:
        alpha=0.5
    if plot:
        ax.contour(
            x, y, c=z
            )
    
    # if label:
    #     legend_handle = lines.Line2D([], [], color=legend_colour, marker='.', linestyle='None',
    #                             markersize=5, label=label)
    # else:
    #     legend_handle = None

    return x, y, z   #, legend_handle








if __name__ == '__main__':

    if "-h" in argv:
        print ("make-figure.py usage")
        raise SystemExit




    with fits.open('beer_compact_results.fits') as hdul:
        simn = hdul[1].data

    with fits.open('beer_detached_results.fits') as hdul:
        detached = hdul[1].data

    with fits.open('beer_contact_results.fits') as hdul:
        contact = hdul[1].data


    ax = mg.formatGraph(1, xlabel='Period [days]', ylabel='$\\log(A_{\\rm ell}$)')

    log_a2c = np.log10(-simn['a2c_1'])
    ok_log = np.isfinite(log_a2c)
    sns.kdeplot(x=simn['P_2'][ok_log][::10], y=log_a2c[ok_log][::10], fill=True, color='k', levels=5)

    log_a2c = np.log10(-detached['a2c_1'])
    ok_log = np.isfinite(log_a2c)
    sns.kdeplot(x=detached['P_2'][ok_log], y=log_a2c[ok_log], fill=False, color='C1', levels=5)

    log_a2c = np.log10(-contact['a2c_1'])
    ok_log = np.isfinite(log_a2c)
    sns.kdeplot(x=contact['P_2'][ok_log], y=log_a2c[ok_log], fill=False, color='C0', levels=3)




    # legend_handle = lines.Line2D([], [], color='C0', marker='-', linestyle='None',
    #                             markersize=5, label="Contact binaries")
    # legend_handle = lines.Line2D([], [], color='C0', marker='-', linestyle='None',
    #                             markersize=5, label="Contact binaries")
    # legend_handle = lines.Line2D([], [], color='C0', marker='-', linestyle='None',
                                # markersize=5, label="Contact binaries")


    ax.set_ylim(-4.9, 0.2)

    plt.savefig('figure.pdf')
    plt.show()

==> figures/simulation-summary/make-figure.py <==
#!/usr/bin/env python

"""
"""
    
import numpy as np
import matplotlib.pyplot as plt
from sys import argv, exit
from astropy.io import fits
import multiprocessing
import mgutils as mg, mgutils.constants as co, mgutils.sci as sci
import beer_utils as beer

score_threshold = 0.6


if __name__ == '__main__':

    if "-h" in argv:
        print ("contact_simulations_probabilities.py usage")
        raise SystemExit


    with fits.open('beer_compact_results.fits') as hdul:
        simn = hdul[1].data

    # with fits.open('beer_detached_results.fits') as hdul:
    #     detached = hdul[1].data

    # with fits.open('beer_contact_results.fits') as hdul:
    #     contact = hdul[1].data


    colours = ['k','b','r']
    ls = ['-','--',':']
    labels = ["Black Hole", "Ellipsoidal", "Contact"]
    eclipse_files = [None, "byeye_eclipsing_900046.txt", "byeye_eclipsing_900063.txt"]




    fig, axs = mg.formatSubplots((2,3), figsize=(13,8))
    ax1,ax2,ax3,ax4,ax5,ax6 = axs.flatten()


    ### BEER selection
    ok_beer = (simn['score'] > score_threshold)

    ### MMMR selection

    with multiprocessing.Pool(10) as pool:
        mmmr = np.array(pool.map(beer.find_mmmr, np.abs(simn['a2c_1'])))

    ok_mmmr = ok_beer & (mmmr > 0.8) & (simn['Teff_1'] < 6500) 



    ### qmin selection

    yell = - simn['a2c_1'] / pow(simn['R1_1'], 3) * simn['M1_1'] * pow(simn['P_1'],2) / 13400 / 1.3 * 1e6
    qmin = yell / (1-yell)
    ok_qmin = ok_beer & (qmin > 1) & (simn['P_1'] > 1)
    


    ##### Sample analysis


    ### Ell amp

    ax3.set_xlabel('Period [days]')
    ax3.set_ylabel('$\\log(A_{\\rm ell}$)')
    # ax3.set_xscale('log')
    # ax3.set_yscale('log')
    log_a2c = np.log10(-simn['a2c_1'])
    ok_log = np.isfinite(log_a2c)
    _,_,_,all_legend_handle = mg.kernel_plot(simn['P_2'][ok_log], log_a2c[ok_log], '.kd_p2_a2c.fits', ax3, 'Greys', label='All simulated BHs', legend_colour='k', thin=10)
    _,_,_,qmin_legend_handle = mg.kernel_plot(simn['P_2'][ok_log&ok_qmin], log_a2c[ok_log&ok_qmin], '.kd_p2_a2c_qmin.fits', ax3, 'Reds', label='QMIN selection', legend_colour='r', vary_transparency=True)
    _,_,_,mmmr_legend_handle = mg.kernel_plot(simn['P_2'][ok_log&ok_mmmr], log_a2c[ok_log&ok_mmmr], '.kd_p2_a2c_mmmr.fits', ax3, 'Blues', label='MMMR selection', legend_colour='b', vary_transparency=True)

    ax3.set_xlim(0,5)
    ax3.set_ylim(-5,0)


    handles,_ = ax3.get_legend_handles_labels()
    ax2.legend(handles=[all_legend_handle, qmin_legend_handle, mmmr_legend_handle]+handles, loc='upper left')


    ### RV amp

    ax4.set_xlabel('Period [days]')
    ax4.set_ylabel('RV $K$-amplitude [km/s]')

    rv = np.array([sci.orbital_rv_amps(m1, m1*q, p)[0] for m1, q, p in zip(simn['M1_2'], simn['Q'], simn['P_2'])])

    mg.kernel_plot(simn['P_2'], rv, '.kd_p2_rv.fits', ax4, 'Greys', label='All simulated BHs', legend_colour='k', thin=10)
    mg.kernel_plot(simn['P_2'][ok_qmin], rv[ok_qmin], '.kd_p2_rv_qmin.fits', ax4, 'Reds', label='QMIN selection', legend_colour='r', vary_transparency=True)
    mg.kernel_plot(simn['P_2'][ok_mmmr], rv[ok_mmmr], '.kd_p2_rv_mmmr.fits', ax4, 'Blues', label='mmmr selection', legend_colour='r', vary_transparency=True)
    # ax4.plot(simn['P_2'][ok_qmin], rv[ok_qmin], 'r.')
    # ax4.plot(simn['P_2'][ok_mmmr], rv[ok_mmmr], 'b.')

    ax4.set_xlim(0,5)


    ### Q P

    ax1.set_xlabel('Period [days]')
    ax1.set_ylabel('Mass ratio')
    mg.kernel_plot(simn['P_2'], simn['Q'], '.kd_p2_q.fits', ax1, 'Greys', label='All simulated BHs', legend_colour='k', thin=10)
    mg.kernel_plot(simn['P_2'][ok_qmin], simn['Q'][ok_qmin], '.kd_p2_q_qmin.fits', ax1, 'Reds', label='QMIN selection', legend_colour='r', vary_transparency=True)
    mg.kernel_plot(simn['P_2'][ok_mmmr], simn['Q'][ok_mmmr], '.kd_p2_q_mmmr.fits', ax1, 'Blues', label='mmmr selection', legend_colour='r', vary_transparency=True)
    # ax1.plot(simn['P_2'][ok_qmin], simn['Q'][ok_qmin], 'r.')
    # ax1.plot(simn['P_2'][ok_mmmr], simn['Q'][ok_mmmr], 'b.')

    ax1.set_xlim(0,5)
    ax1.set_ylim(0,30)


    ### M1 M2

    ax2.set_xlabel('M1 [$M_\\odot$]')
    ax2.set_ylabel('M2 [$M_\\odot$]')
    mg.kernel_plot(simn['M1_2'], (simn['Q']*simn['M1_2']), '.kd_m1_m2.fits', ax2, 'Greys', label='All simulated BHs', legend_colour='k', thin=10)
    mg.kernel_plot(simn['M1_2'][ok_qmin], (simn['Q']*simn['M1_2'])[ok_qmin], '.kd_m1_m2_qmin.fits', ax2, 'Reds', label='QMIN selection', legend_colour='r', vary_transparency=True)
    mg.kernel_plot(simn['M1_2'][ok_mmmr], (simn['Q']*simn['M1_2'])[ok_mmmr], '.kd_m1_m2_mmmr.fits', ax2, 'Blues', label='MMMR selection', legend_colour='b', vary_transparency=True)
    # ax2.plot(simn['M1_2'][ok_qmin], (simn['Q']*simn['M1_2'])[ok_qmin], 'r.')
    # ax2.plot(simn['M1_2'][ok_mmmr], (simn['Q']*simn['M1_2'])[ok_mmmr], 'b.')

    ax2.set_xlim(0,4)
    ax2.set_ylim(0,100)


    ### Noise ell

    ax5.set_xlabel('RMS base lightcurve [ppt]')
    ax5.set_ylabel('$\\log(A_{\\rm ell}$)')
    mg.kernel_plot(1000*simn['STD_flux'][ok_log], log_a2c[ok_log], '.kd_a2c_std.fits', ax5, 'Greys', label='All simulated BHs', legend_colour='k', thin=10)
    mg.kernel_plot(1000*simn['STD_flux'][ok_log&ok_qmin], log_a2c[ok_log&ok_qmin], '.kd_a2c_std_qmin.fits', ax5, 'Reds', label='QMIN selection', legend_colour='r', vary_transparency=True)
    mg.kernel_plot(1000*simn['STD_flux'][ok_log&ok_mmmr], log_a2c[ok_log&ok_mmmr], '.kd_a2c_std_mmmr.fits', ax5, 'Blues', label='MMMR selection', legend_colour='b', vary_transparency=True)

    ax5.set_xlim(0,30)
    ax5.set_ylim(-5,0)

    ### Mag ell

    ax6.set_xlabel('$T$ mag')
    ax6.set_ylabel('$\\log(A_{\\rm ell}$)')
    mg.kernel_plot(simn['Tmag'][ok_log], log_a2c[ok_log], '.kd_a2c_tmag.fits', ax6, 'Greys', label='All simulated BHs', legend_colour='k', thin=10)
    mg.kernel_plot(simn['Tmag'][ok_log&ok_qmin], log_a2c[ok_log&ok_qmin], '.kd_a2c_tmag_qmin.fits', ax6, 'Reds', label='QMIN selection', legend_colour='r', vary_transparency=True)
    mg.kernel_plot(simn['Tmag'][ok_log&ok_mmmr], log_a2c[ok_log&ok_mmmr], '.kd_a2c_tmag_mmmr.fits', ax6, 'Blues', label='MMMR selection', legend_colour='b', vary_transparency=True)

    ax6.set_xlim(6,13)
    ax6.set_ylim(-5,0)


    plt.savefig('figure.pdf')
    plt.savefig('figure.png')

    plt.show()


==> figures/upperlim-2d/make-figure.py <==
#!/usr/bin/env python

"""
"""

import multiprocessing, os, time, copy
import numpy as np
import matplotlib.pyplot as plt
from sys import argv, exit
from astropy.io import fits
from scipy.interpolate import interp1d
import mgutils as mg, mgutils.constants as co, mgutils.sci as sci
import beer_utils as beer


def interp_mamajek(input, property1='Teff', property2='M_G', \
            mamajek_table='EEM_dwarf_UBVIJHK_colors_Teff.txt',\
            *args, **kwargs):
    if 'bounds_error' in kwargs:
        bounds_error = kwargs.pop('bounds_error')
    else:
        bounds_error = False
    
    with open(mamajek_table) as f:
        keys = f.read().splitlines()[22].split()
    if property1 in keys:
        index1 = [j for j,t in enumerate(keys) if t==property1][0]
    else:
        raise KeyError(f"Property {property1} not found in Mamajek table")
    if property2 in keys:
        index2 = [j for j,t in enumerate(keys) if t==property2][0]
    else:
        raise KeyError(f"Property {property2} not found in Mamajek table")

    prop1_mama, prop2_mama = np.genfromtxt(mamajek_table, usecols=(index1,index2), unpack=True, missing_values='...', )
    interp = interp1d(prop1_mama, prop2_mama, bounds_error=bounds_error, *args, **kwargs)
    output = interp(input)
    return output


# def func(compact, compact_cosi, compact_bh, row, bh, p):
#     # row = input[i]
#     # bh = bhs[j]
#     # p = ps[k]

#     m1 = interp_mamajek(row['Teff'], 'Teff', 'Msun')
#     mag = row['Tmag']

#     cosis = rng.uniform(0,1,n_cosi_samples)



#     ind_closest = np.array([np.argmin(
#         np.sqrt(np.sum([
#             ((compact['Tmag'] - mag) / width_mag)**2,
#             ((compact_cosi - cosi) / width_cosi)**2,
#             ((compact_bh - bh) / width_bh)**2,
#             ((compact['P_2'] - p) / width_p)**2,
#             ((compact['M1_2'] - m1) / width_m1)**2
#         ], axis=0))
#     ) for cosi in cosis])

#     # for cosi,ind in zip(cosis, ind_closest):
#     #     print(
#     #         ((compact['Tmag'][ind] - mag) / width_mag)**2,
#     #         ((compact_cosi[ind] - cosi) / width_cosi)**2,
#     #         ((compact_bh[ind] - bh) / width_bh)**2,
#     #         ((compact['P_2'][ind] - p) / width_p)**2,
#     #         ((compact['M1_2'][ind] - m1) / width_m1)**2
#     #     )

#     n_selected = np.sum(ok_all[ind_closest])



#     return n_selected
    


def func_faster(compact, compact_cosi, compact_bh, row, bh, p):
    if len(compact) == 0:
        return []

    dist_limit = 1000

    # print(0, time.time() - start)

    m1 = interp_mamajek(row['Teff'], 'Teff', 'Msun')
    mag = row['Tmag']

    # print(1, time.time() - start)

    cosis = rng.uniform(0,1,n_cosi_samples)


    dist_mag = ((compact['Tmag'] - mag) / width_mag) * ((compact['Tmag'] - mag) / width_mag)
    dist_bh = ((compact_bh - bh) / width_bh) * ((compact_bh - bh) / width_bh)
    dist_p = ((compact['P_2'] - p) / width_p) * ((compact['P_2'] - p) / width_p)
    dist_m1 = ((compact['M1_2'] - m1) / width_m1) * ((compact['M1_2'] - m1) / width_m1)
    # print(2, time.time() - start)
    dists_cosi = [((compact_cosi - cosi) / width_cosi) * ((compact_cosi - cosi) / width_cosi) for cosi in cosis]
    # print(3, time.time() - start)

    dists_total = [np.nansum([dist_mag, dist_bh, dist_p, dist_m1, d], axis=0) for d in dists_cosi]


    inds_closest = np.array([ 
        # np.argmin(dt) if dt.min() < dist_limit else np.nan for dt in dists_total 
        np.argmin(dt) for dt in dists_total if dt.min() < dist_limit
    ])


    # inds_closest = np.array([
    #     np.argmin(
    #         np.sum([dist_mag, dist_bh, dist_p, dist_m1, d], axis=0)
    #     ) for d in dists_cosi
    # ])

    
    # print(4, time.time() - start)
    
    return inds_closest[np.isfinite(inds_closest)]
    




def batch_func(compact, compact_cosi, compact_bh, rows, bh, p):
    selected = []

    for row in rows:
        ### Filter input table to improve speed
        oi = \
            (compact['Tmag'] - row['Tmag'] < 0.3) & \
            (compact_bh - bh < 1) & \
            (compact['P_2'] - p < 0.3)
        
        inds_closest = func_faster(compact[oi], compact_cosi[oi], compact_bh[oi], row, bh, p)

        if inds_closest is not None and len(inds_closest) > 0:
            selected = np.append(selected, ok_all[oi][inds_closest.astype(int)])
    
    f_selected_batch = np.nanmean(selected)

    print(f_selected_batch)
    return f_selected_batch
    






if __name__ == '__main__':

    if "-h" in argv:
        print ("upper-lims.py usage")
        raise SystemExit

    redo = False

    rng = np.random.default_rng(24601)

    f_observed = 232 / 411

    width_mag = 0.1
    width_cosi = 0.05
    width_bh = 0.1
    width_p = 0.01
    width_m1 = 0.01

    ncpus = 20
    n_draw_from_input = 4000
    batch_size = 25
    n_cosi_samples = 10

    bhs = np.logspace(0, 1.5, 20)
    ps = np.linspace(1, 3, 15)

    with fits.open('beer_compact_results.fits', memmap=False) as hdul:
        compact = hdul[1].data
    compact_cosi = np.sqrt(1 - compact['sini']**2)
    compact_bh = compact['M1_2'] * compact['Q']
    # sort by bh mass, hopefully speed up filtering later on
    compact = compact[np.argsort(compact_bh)]
    compact_cosi = compact_cosi[np.argsort(compact_bh)]
    compact_bh = compact_bh[np.argsort(compact_bh)]


    with fits.open('beer_input.fits') as hdul:
        input = hdul[1].data
    n_input = len(input)
    inds_input = rng.choice(range(n_input), n_draw_from_input)


    if os.path.isfile('.upperlim_1sig.txt') and not redo:
        f_selected_array = np.loadtxt('.f_selected.txt')
        upperlim_1sig = np.loadtxt('.upperlim_1sig.txt')
    
    else:

        ok_beer = (compact['score'] > 0.6)

        with multiprocessing.Pool(ncpus) as pool:
            mmmr = np.array(pool.map(beer.find_mmmr, np.abs(compact['a2c_1'])))
        ok_mmmr = ok_beer & (mmmr > 0.8) & (compact['Teff_1'] < 6500)

        yell = - compact['a2c_1'] / pow(compact['R1_1'], 3) * compact['M1_1'] * pow(compact['P_1'],2) / 13400 / 1.3 * 1e6
        qmin = yell / (1-yell)
        ok_qmin = ok_beer & (qmin > 1) #& (compact['P_1'] > 1)
        
        ok_all = ok_qmin | ok_mmmr



        ### Do one target as a test
        # start = time.time()
        # oi = \
        #     (compact['Tmag'] - input[0]['Tmag'] < 0.3) & \
        #     (compact_bh - bhs[0] < 1) & \
        #     (compact['P_2'] - ps[0] < 0.3)
        # print (10, time.time() - start)
        # start = time.time()
        # func(compact[oi],compact_cosi[oi],compact_bh[oi],input[0],bhs[0],ps[0])
        # print (20, time.time() - start)
        # start = time.time()
        # func_faster(compact[oi],compact_cosi[oi],compact_bh[oi],input[0],bhs[0],ps[0])
        # print (30, time.time() - start)

        batch_func(compact,compact_cosi,compact_bh,input[0:10],bhs[0],ps[0])
            
    


        f_selected_array = np.ones((len(bhs), len(ps))) * np.nan
        assert n_draw_from_input%batch_size == 0
        n_batches = int(n_draw_from_input/batch_size)
        
        with multiprocessing.Pool(ncpus) as pool:
            # Loop over black hole masses and periods (ie over each bin in the final 2D plot)
            for j in range(len(bhs)):
                for k in range(len(ps)):
                    print(j,k)

                    jobs = []
                    for inds_batch in inds_input.reshape((n_batches, batch_size)):
                        
                        job = pool.apply_async(batch_func, [\
                            copy.deepcopy(compact), \
                            copy.deepcopy(compact_cosi), \
                            copy.deepcopy(compact_bh), \
                            input[inds_batch], \
                            bhs[j], \
                            ps[k], \
                            ])
                        
                        jobs += [job]
                    
                    
                    f_selected = np.nanmean([job.get() for job in jobs])


                    f_selected_array[j,k] = f_selected
                    



        upperlim_1sig = 1 / f_selected_array / n_input / f_observed
        upperlim_3sig = 8 / f_selected_array / n_input / f_observed

        np.savetxt('.f_selected.txt', f_selected_array)
        np.savetxt('.upperlim_1sig.txt', upperlim_1sig)



    ax = mg.formatGraph(xlabel='Orbital period [days]', ylabel='Dark companion mass [$M_\\odot$]')
    ax.set_yscale('log')

    X,Y = np.meshgrid(ps, bhs)

    plot = plt.pcolormesh(X, Y, np.log10(upperlim_1sig), \
                          vmin=np.min(np.log10(upperlim_1sig)[np.isfinite(upperlim_1sig)]), vmax=np.max(np.log10(upperlim_1sig)[np.isfinite(upperlim_1sig)]))

    plt.colorbar(plot, ax=ax, label='log(1$\sigma$ upper limit)')

    ax.set_yticks([1,3,10,30])
    ax.set_yticklabels([1,3,10,30])

    plt.savefig('figure.pdf')
    plt.savefig('figure.png')

    plt.show()

